SpreadsheetCoder: Formula Prediction from Semi-structured Context

Spreadsheet formula prediction has been an important program synthesis problem with many real-world applications. Previous works typically utilize input-output examples as the specification for spreadsheet formula synthesis, where each input-output pair simulates a separate row in the spreadsheet. However, this formulation does not fully capture the rich context in real-world spreadsheets. First, spreadsheet data entries are organized as tables, thus rows and columns are not necessarily independent from each other. In addition, many spreadsheet tables include headers, which provide high-level descriptions of the cell data. However, previous synthesis approaches do not consider headers as part of the specification. In this work, we present the first approach for synthesizing spreadsheet formulas from tabular context, which includes both headers and semi-structured tabular data. In particular, we propose SpreadsheetCoder, a BERT-based model architecture to represent the tabular context in both row-based and column-based formats. We train our model on a large dataset of spreadsheets, and demonstrate that SpreadsheetCoder achieves top-1 prediction accuracy of 42.51%, which is a considerable improvement over baselines that do not employ rich tabular context. Compared to the rule-based system, SpreadsheetCoder assists 82% more users in composing formulas on Google Sheets.

==> ICLR'21 SheetComplete/figs/plot_flashfill.py <==
import numpy as np
import matplotlib.pyplot as plt

xData = [1, 2, 3, 4, 5, 6, 11, 21]
yData1 = [36.87, 37.09, 41.49, 43.76, 43.71, 42.21, 46.01, 48.71]
yData2 = [43.27, 43.79, 44.09, 44.29, 44.09, 44.50, 45.04, 44.33]
yData3 = [37.44, 37.44, 37.44, 37.44, 37.44, 37.44, 37.44, 37.44]
yData4 = [14.63, 19.41, 23.25, 23.84, 24.16, 23.50, 23.67, 23.77]
yData5 = [17.84, 21.14, 23.72, 25.42, 25.56, 25.66, 25.42, 24.04]
yData6 = [21.42, 21.64, 21.63, 21.66, 21.63, 21.66, 21.66, 21.66]
plt.figure(num=1, figsize=(16,12))
plt.xlabel('Number of input rows', size=25)
plt.ylabel('Full formula accuracy (%)', size=25, x=-1)
xi = xData
plt.xticks(xData, xData)
plt.ylim(0, 50)
plt.tick_params(axis='both', which='major', labelsize=25)
plt.plot(xData, yData1, color='b', linestyle='-', linewidth=3,marker='o', label='Full Model (with headers)')
plt.plot(xData, yData2, color='g', linestyle='-', linewidth=3,marker='s', label='Row-based BERT (with headers)')
plt.plot(xData, yData3, color='r', linestyle='-', linewidth=3,marker='^', label='Row-based RobustFill (with headers)')
plt.plot(xData, yData4, color='b', linestyle='--', linewidth=3,marker='o', label='Full Model (wo headers)')
plt.plot(xData, yData5, color='g', linestyle='--', linewidth=3,marker='s', label='Row-based BERT (wo headers)')
plt.plot(xData, yData6, color='r', linestyle='--', linewidth=3,marker='^', label='Row-based RobustFill (wo headers)')
plt.legend(loc='lower right', prop={'size':18})
plt.show()

==> ICLR'21 SheetComplete/figs/plot_sheets_sketch_length.py <==
import numpy as np
import matplotlib.pyplot as plt
 
# data to plot
n_groups = 4
res_row_col = (44.58, 45.35, 30.64, 19.39)
res_row = (42.32, 41.77, 27.22, 17.10)
res_row_robustfill = (22.63, 38.49, 25.90, 16.28)
res_col = (14.80, 23.77, 22.20, 15.47)
res_col_robustfill = (15.84, 23.53, 22.77, 15.47)
res_none = (0.00, 18.78, 0.00, 0.00)
 
# create plot
fig, ax = plt.subplots()
index = np.arange(0, 2.4, 0.6)
bar_width = 0.09
opacity = 0.8

def autolabel(rects):
    """
    Attach a text label above each bar displaying its height
    """
    for rect in rects:
        height = rect.get_height()
        ax.text(rect.get_x() + rect.get_width()/2. + 0.02, height + 0.2,
                '%.2f' % height,
                ha='center', va='bottom', size=15, rotation=75)

rects1 = plt.bar(index + bar_width / 2, res_row_col, bar_width,
                 alpha=opacity,
                 color='r',
                 label='Full Model')
 
rects2 = plt.bar(index + bar_width / 2 + bar_width, res_row, bar_width,
                 alpha=opacity,
                 color='#911eb4',
                 label='Row-based BERT')

rects3 = plt.bar(index + bar_width / 2 + bar_width * 2, res_row_robustfill, bar_width,
                 alpha=opacity,
                 color='#228B22',
                 hatch='x',
                 label='Row-based RobustFill')

rects4 = plt.bar(index + bar_width / 2 + bar_width * 3, res_col, bar_width,
                 alpha=opacity,
                 color='#FF9A00',
                 label='Column-based BERT')

rects5 = plt.bar(index + bar_width / 2 + bar_width * 4, res_col_robustfill, bar_width,
                 alpha=opacity,
                 color='#ADFF2F',
                 hatch='x',
                 label='Column-based RobustFill')

rects6 = plt.bar(index + bar_width / 2 + bar_width * 5, res_none, bar_width,
                 alpha=opacity,
                 color='#00BFFF',
                 label='No Context')


plt.figure(num=1, figsize=(10, 10)) 
plt.xlabel('Sketch length', size=25)
plt.ylabel('Full formula accuracy (%)', size=25)
plt.ylim(0, 50)
plt.xlim(0, 2.4)
plt.xticks(index + bar_width * 3, ('2', '3', '4-5', '6-20'), size=25)
plt.tick_params(axis='both', which='major', labelsize=25)
plt.legend(loc='upper right', prop={'size':20})

autolabel(rects1)
autolabel(rects2)
autolabel(rects3)
autolabel(rects4)
autolabel(rects5)
autolabel(rects6)
plt.subplots_adjust(top=0.95)
plt.show()

==> ICLR'21 SheetComplete/figs/plot_sheets_sketch_length_exclude_headers.py <==
import numpy as np
import matplotlib.pyplot as plt
 
# data to plot
n_groups = 4
res_row_col = (14.88, 23.79, 22.80, 15.25)
res_row = (14.83, 24.10, 22.93, 15.25)
res_row_robustfill = (11.02, 23.66, 22.26, 13.25)
res_col = (15.06, 23.52, 22.66, 15.47)
res_col_robustfill = (11.42, 23.89, 14.82, 0.00)
res_none = (0.00, 18.78, 0.00, 0.00)
 
# create plot
fig, ax = plt.subplots()
index = np.arange(0, 2.4, 0.6)
bar_width = 0.09
opacity = 0.8

def autolabel(rects):
    """
    Attach a text label above each bar displaying its height
    """
    for rect in rects:
        height = rect.get_height()
        ax.text(rect.get_x() + rect.get_width()/2. + 0.02, height + 0.2,
                '%.2f' % height,
                ha='center', va='bottom', size=15, rotation=75)

rects1 = plt.bar(index + bar_width / 2, res_row_col, bar_width,
                 alpha=opacity,
                 color='r',
                 label='Full Model')
 
rects2 = plt.bar(index + bar_width / 2 + bar_width, res_row, bar_width,
                 alpha=opacity,
                 color='#911eb4',
                 label='Row-based BERT')

rects3 = plt.bar(index + bar_width / 2 + bar_width * 2, res_row_robustfill, bar_width,
                 alpha=opacity,
                 color='#228B22',
                 hatch='x',
                 label='Row-based RobustFill')

rects4 = plt.bar(index + bar_width / 2 + bar_width * 3, res_col, bar_width,
                 alpha=opacity,
                 color='#FF9A00',
                 label='Column-based BERT')

rects5 = plt.bar(index + bar_width / 2 + bar_width * 4, res_col_robustfill, bar_width,
                 alpha=opacity,
                 color='#ADFF2F',
                 hatch='x',
                 label='Column-based RobustFill')

rects6 = plt.bar(index + bar_width / 2 + bar_width * 5, res_none, bar_width,
                 alpha=opacity,
                 color='#00BFFF',
                 label='No Context')


plt.figure(num=1, figsize=(10, 10)) 
plt.xlabel('Sketch length', size=25)
plt.ylabel('Full formula accuracy (%)', size=25)
plt.ylim(0, 50)
plt.xlim(0, 2.4)
plt.xticks(index + bar_width * 3, ('2', '3', '4-5', '6-20'), size=25)
plt.tick_params(axis='both', which='major', labelsize=25)
plt.legend(loc='upper right', prop={'size':20})

autolabel(rects1)
autolabel(rects2)
autolabel(rects3)
autolabel(rects4)
autolabel(rects5)
autolabel(rects6)
plt.subplots_adjust(top=0.95)
plt.show()

==> figs/plot_flashfill.py <==
import numpy as np
import matplotlib.pyplot as plt

xData = [1, 2, 3, 4, 5, 6, 11, 21]
yData1 = [36.87, 37.09, 41.49, 43.76, 43.71, 42.21, 46.01, 48.71]
yData2 = [43.27, 43.79, 44.09, 44.29, 44.09, 44.50, 45.04, 44.33]
yData3 = [37.44, 37.44, 37.44, 37.44, 37.44, 37.44, 37.44, 37.44]
yData4 = [14.63, 19.41, 23.25, 23.84, 24.16, 23.50, 23.67, 23.77]
yData5 = [17.84, 21.14, 23.72, 25.42, 25.56, 25.66, 25.42, 24.04]
yData6 = [21.42, 21.64, 21.63, 21.66, 21.63, 21.66, 21.66, 21.66]
plt.figure(num=1, figsize=(16,12))
plt.xlabel('Number of input rows', size=25)
plt.ylabel('Full formula accuracy (%)', size=25, x=-1)
xi = xData
plt.xticks(xData, xData)
plt.ylim(0, 50)
plt.tick_params(axis='both', which='major', labelsize=25)
plt.plot(xData, yData1, color='b', linestyle='-', linewidth=3,marker='o', label='Full Model (with headers)')
plt.plot(xData, yData2, color='g', linestyle='-', linewidth=3,marker='s', label='Row-based BERT (with headers)')
plt.plot(xData, yData3, color='r', linestyle='-', linewidth=3,marker='^', label='Row-based RobustFill (with headers)')
plt.plot(xData, yData4, color='b', linestyle='--', linewidth=3,marker='o', label='Full Model (wo headers)')
plt.plot(xData, yData5, color='g', linestyle='--', linewidth=3,marker='s', label='Row-based BERT (wo headers)')
plt.plot(xData, yData6, color='r', linestyle='--', linewidth=3,marker='^', label='Row-based RobustFill (wo headers)')
plt.legend(loc='lower right', prop={'size':18})
plt.show()

==> figs/plot_sheets_sketch_length.py <==
import numpy as np
import matplotlib.pyplot as plt
 
# data to plot
n_groups = 4
res_row_col = (44.58, 45.35, 30.64, 19.39)
res_row = (42.32, 41.77, 27.22, 17.10)
res_row_robustfill = (22.63, 38.49, 25.90, 16.28)
res_col = (14.80, 23.77, 22.20, 15.47)
res_col_robustfill = (15.84, 23.53, 22.77, 15.47)
res_none = (0.00, 18.78, 0.00, 0.00)
 
# create plot
fig, ax = plt.subplots()
index = np.arange(0, 2.4, 0.6)
bar_width = 0.09
opacity = 0.8

def autolabel(rects):
    """
    Attach a text label above each bar displaying its height
    """
    for rect in rects:
        height = rect.get_height()
        ax.text(rect.get_x() + rect.get_width()/2. + 0.02, height + 0.2,
                '%.2f' % height,
                ha='center', va='bottom', size=15, rotation=75)

rects1 = plt.bar(index + bar_width / 2, res_row_col, bar_width,
                 alpha=opacity,
                 color='r',
                 label='Full Model')
 
rects2 = plt.bar(index + bar_width / 2 + bar_width, res_row, bar_width,
                 alpha=opacity,
                 color='#911eb4',
                 label='Row-based BERT')

rects3 = plt.bar(index + bar_width / 2 + bar_width * 2, res_row_robustfill, bar_width,
                 alpha=opacity,
                 color='#228B22',
                 hatch='x',
                 label='Row-based RobustFill')

rects4 = plt.bar(index + bar_width / 2 + bar_width * 3, res_col, bar_width,
                 alpha=opacity,
                 color='#FF9A00',
                 label='Column-based BERT')

rects5 = plt.bar(index + bar_width / 2 + bar_width * 4, res_col_robustfill, bar_width,
                 alpha=opacity,
                 color='#ADFF2F',
                 hatch='x',
                 label='Column-based RobustFill')

rects6 = plt.bar(index + bar_width / 2 + bar_width * 5, res_none, bar_width,
                 alpha=opacity,
                 color='#00BFFF',
                 label='No Context')


plt.figure(num=1, figsize=(10, 10)) 
plt.xlabel('Sketch length', size=25)
plt.ylabel('Full formula accuracy (%)', size=25)
plt.ylim(0, 50)
plt.xlim(0, 2.4)
plt.xticks(index + bar_width * 3, ('2', '3', '4-5', '6-20'), size=25)
plt.tick_params(axis='both', which='major', labelsize=25)
plt.legend(loc='upper right', prop={'size':20})

autolabel(rects1)
autolabel(rects2)
autolabel(rects3)
autolabel(rects4)
autolabel(rects5)
autolabel(rects6)
plt.subplots_adjust(top=0.95)
plt.show()

==> figs/plot_sheets_sketch_length_exclude_headers.py <==
import numpy as np
import matplotlib.pyplot as plt
 
# data to plot
n_groups = 4
res_row_col = (14.88, 23.79, 22.80, 15.25)
res_row = (14.83, 24.10, 22.93, 15.25)
res_row_robustfill = (11.02, 23.66, 22.26, 13.25)
res_col = (15.06, 23.52, 22.66, 15.47)
res_col_robustfill = (11.42, 23.89, 14.82, 0.00)
res_none = (0.00, 18.78, 0.00, 0.00)
 
# create plot
fig, ax = plt.subplots()
index = np.arange(0, 2.4, 0.6)
bar_width = 0.09
opacity = 0.8

def autolabel(rects):
    """
    Attach a text label above each bar displaying its height
    """
    for rect in rects:
        height = rect.get_height()
        ax.text(rect.get_x() + rect.get_width()/2. + 0.02, height + 0.2,
                '%.2f' % height,
                ha='center', va='bottom', size=15, rotation=75)

rects1 = plt.bar(index + bar_width / 2, res_row_col, bar_width,
                 alpha=opacity,
                 color='r',
                 label='Full Model')
 
rects2 = plt.bar(index + bar_width / 2 + bar_width, res_row, bar_width,
                 alpha=opacity,
                 color='#911eb4',
                 label='Row-based BERT')

rects3 = plt.bar(index + bar_width / 2 + bar_width * 2, res_row_robustfill, bar_width,
                 alpha=opacity,
                 color='#228B22',
                 hatch='x',
                 label='Row-based RobustFill')

rects4 = plt.bar(index + bar_width / 2 + bar_width * 3, res_col, bar_width,
                 alpha=opacity,
                 color='#FF9A00',
                 label='Column-based BERT')

rects5 = plt.bar(index + bar_width / 2 + bar_width * 4, res_col_robustfill, bar_width,
                 alpha=opacity,
                 color='#ADFF2F',
                 hatch='x',
                 label='Column-based RobustFill')

rects6 = plt.bar(index + bar_width / 2 + bar_width * 5, res_none, bar_width,
                 alpha=opacity,
                 color='#00BFFF',
                 label='No Context')


plt.figure(num=1, figsize=(10, 10)) 
plt.xlabel('Sketch length', size=25)
plt.ylabel('Full formula accuracy (%)', size=25)
plt.ylim(0, 50)
plt.xlim(0, 2.4)
plt.xticks(index + bar_width * 3, ('2', '3', '4-5', '6-20'), size=25)
plt.tick_params(axis='both', which='major', labelsize=25)
plt.legend(loc='upper right', prop={'size':20})

autolabel(rects1)
autolabel(rects2)
autolabel(rects3)
autolabel(rects4)
autolabel(rects5)
autolabel(rects6)
plt.subplots_adjust(top=0.95)
plt.show()
